Multi-Derivative Runge-Kutta Flux Reconstruction for hyperbolic conservation laws

We extend the fourth order, two stage Multi-Derivative Runge Kutta (MDRK) scheme to the Flux Reconstruction (FR) framework by writing both stages in terms of a time averaged flux and then using the approximate Lax-Wendroff procedure to compute the time averaged flux. Numerical flux is carefully constructed to enhance Fourier CFL stability and accuracy. A subcell based blending limiter is developed for the MDRK scheme which ensures that the limited scheme is provably admissibility preserving. Along with being admissibility preserving, the blending scheme is constructed to minimize dissipation errors by using Gauss-Legendre solution points and performing MUSCL-Hancock reconstruction on subcells. The accuracy enhancement of the blending scheme is numerically verified on compressible Euler's equations, with test cases involving shocks and small-scale structures.

==> subcells_fvm.py <==
import numpy as np
from matplotlib import rcParams
rcParams['font.size'] = 12
rcParams['font.family'] = 'serif'
rcParams['figure.autolayout'] = True
rcParams['lines.linewidth'] = 2
rcParams['lines.markersize'] = 6
rcParams['axes.titlesize'] = 15
rcParams['axes.labelsize'] = 14
rcParams['text.usetex'] = True    # This will use Latex fonts (slow)
from matplotlib import rc
rc('text.latex', preamble = '\\usepackage{color}')
import os
import matplotlib.pyplot as plt

k = 3
nd = k + 1

def annotate(ax, label, location, color = 'black'):
    ax.annotate(label, xy=location,  xycoords='data',
    xytext=location, textcoords='data', fontsize='12',
    horizontalalignment='center', verticalalignment='center', color=color)

# Solution points
xg, wg = np.polynomial.legendre.leggauss(nd)
# Transform to [0,1]
xg = 0.5*(xg + 1.0)
wg = 0.5*wg

xf = np.zeros(nd+2)
xf[0] = 0.0
for i in range(1,nd+1):
    xf[i] = xf[i-1] + wg[i-1]
xf[-1] = 1.0

plt.figure(figsize=(6,2))
ax = plt.gca()
plt.plot(xg,np.zeros(nd),'o', label = "GL nodes")
# plt.plot([0-(1-xg[-1]), 1+xg[0]], [0,0], 'ro')
annotate(ax, "$F_{e-\\frac{1}{2}}$", [xf[0]+0.0,  0.16], color = 'red')
annotate(ax, "$F_{e+\\frac{1}{2}}$", [xf[-1]+0.0, 0.16], color = 'red')
annotate(ax, "$x_{e-\\frac{1}{2}}$", [xf[0]+0.0,  -0.16], color = 'red')
annotate(ax, "$x_{e+\\frac{1}{2}}$", [xf[-1]+0.0, -0.16], color = 'red')
for i in range(1,nd):
  # annotate(ax, "$f_{\\frac{"+str(2*i+1)+"}{2}}$", [xf[i]+0.0, -0.14], color = 'blue')
  annotate(ax, "$f_{\\frac{"+str(2*i-1)+"}{2}}$", [xf[i]+0.0, 0.14], color = 'blue')
  # annotate(ax, "$f_{e+\\frac{1}{2}}$", [xf[2]+0.02, -0.17])
plt.ylim((-0.2,0.2))
plt.plot([xf[0],xf[0]],[-0.12,0.12],'r-', label = 'FR element')
plt.plot([xf[-1],xf[-1]],[-0.12,0.12],'r-')

for i in range(nd+2):
    plt.plot([xf[i],xf[i]],[-0.1,0.1],'k-')

# Just to put label
plt.plot([xf[nd+1],xf[nd+1]],[-0.1,0.1],'k-', label = 'Subcells')
plt.axis('off')
ax.legend(loc='upper center', bbox_to_anchor=(1.2,0.8),
          fancybox=False, shadow=False)
plt.savefig('subcells_fvm.pdf')

os.system('bash pdfbb subcells_fvm.pdf')

plt.show()


